LiDARsim: Realistic LiDAR Simulation by Leveraging the Real World

We tackle the problem of producing realistic simulations of LiDAR point clouds, the sensor of preference for most self-driving vehicles. We argue that, by leveraging real data, we can simulate the complex world more realistically compared to employing virtual worlds built from CAD/procedural models. Towards this goal, we first build a large catalog of 3D static maps and 3D dynamic objects by driving around several cities with our self-driving fleet. We can then generate scenarios by selecting a scene from our catalog and "virtually" placing the self-driving vehicle (SDV) and a set of dynamic objects from the catalog in plausible locations in the scene. To produce realistic simulations, we develop a novel simulator that captures both the power of physics-based and learning-based simulation. We first utilize ray casting over the 3D scene and then use a deep neural network to produce deviations from the physics-based simulation, producing realistic LiDAR point clouds. We showcase LiDARsim's usefulness for perception algorithms-testing on long-tail events and end-to-end closed-loop evaluation on safety-critical scenarios.

==> cleanBibtex.py <==
# Written by Wei-Chiu Ma (weichium@mit.edu) in Jan. 2017
# Usage:
#       python3 cleanBibtex.py <egbib_old.bib> <egbib_new.bib>
# Error:
#       If there is an error, please check your bib file. It is
#       highly likely that there are some illegal strings there.
# Bugs:
#       Please send an email to me!
#
# An naive implementation to clean up bibtex file

import sys
import bibtexparser
from bibtexparser.bwriter import BibTexWriter
from bibtexparser.bparser import BibTexParser
from bibtexparser.customization import convert_to_unicode
import pdb

KEYS = ['ENTRYTYPE', 'ID', 'author', 'journal', 'booktitle', 'title', 'year']

def CleanBibTex(file_name, new_file_name):
    print('parsing original bibtex file',)
    with open(file_name) as fd:
        bib = bibtexparser.load(fd)
        for ridx, ref in enumerate(bib.entries):
            print('.',)
            r_keys = ref.keys()
            for k in list(r_keys):
                if k not in KEYS:
                    del ref[k]
                elif k == 'booktitle' or k == 'journal':
                    conf = ref[k]                    
                    ref[k] = ReplaceConfWithAbbrev(conf)                   
                else:
                    pass         
        print('\nDumping new bibtex file...')
        writer = BibTexWriter()
        bibtex_str = bibtexparser.dumps(bib)
        bibtex_str = bibtex_str.encode('utf-8')
        #pdb.set_trace()  
        with open(new_file_name, 'wb') as fd_w:
            #fd_w.write(writer.write(bib))
            fd_w.write(bibtex_str)
        

def ReplaceConfWithAbbrev(conf):
    if MatchString(conf, 'cvpr', ['computer', 'vision', 'pattern', 'recognition']):
        conf = 'CVPR'
    elif MatchString(conf, 'iccv', ['computer', 'vision', 'international', 'conference']):
        conf = 'ICCV'
    elif MatchString(conf, 'eccv', ['computer', 'vision', 'european', 'conference']):
        conf = 'ECCV'        
    elif MatchString(conf, 'cviu', ['computer', 'vision', 'image', 'understanding']):
        conf = 'CVIU'
    elif MatchString(conf, 'pami', ['pattern', 'analysis', 'machine', 'intelligence']):
        conf = 'PAMI'
    elif MatchString(conf, 'nips', ['neural', 'information', 'processing', 'systems']):
        conf = 'NIPS'
    elif MatchString(conf, 'jmlr', ['journal', 'machine', 'learning', 'research']):
        conf = 'JMLR'
    elif MatchString(conf, 'bmvc', ['british', 'machine', 'vision', 'conference']):
        conf = 'BMVC'
    elif MatchString(conf, 'iros', ['robots', 'systems', 'intelligent', 'conference']):
        conf = 'IROS'  
    elif MatchString(conf, 'icra', ['robotics', 'automation', 'conference']):
        conf = 'ICRA' 
    elif MatchString(conf, 'rss', ['robotics', 'science', 'systems']):
        conf = 'RSS'                        
    elif MatchString(conf, 'tip', ['transactions', 'image', 'processing']):
        conf = 'TIP'          
    elif MatchString(conf, 'arxiv', ['arXiv']):
        conf = 'arXiv'
    else:
        pass
    return conf
    
def MatchString(string, abbrev, substring_list):
    string = string.lower()
    if abbrev in string:
        return True    
    for s in substring_list:
        if s not in string:
            return False
    return True
    

if __name__ == '__main__':
    CleanBibTex(sys.argv[1], sys.argv[2])

